Learning the Compositional Spaces for Generalized Zero-shot Learning

This paper studies the problem of Generalized Zero-shot Learning (G-ZSL), whose goal is to classify instances belonging to both seen and unseen classes at the test time. We propose a novel space decomposition method to solve G-ZSL. Some previous models with space decomposition operations only calibrate the confident prediction of source classes (W-SVM [46]) or take target-class instances as outliers [49]. In contrast, we propose to directly estimate and fine-tune the decision boundary between the source and the target classes. Specifically, we put forward a framework that enables to learn compositional spaces by splitting the instances into Source, Target, and Uncertain spaces and perform recognition in each space, where the uncertain space contains instances whose labels cannot be confidently predicted. We use two statistical tools, namely, bootstrapping and Kolmogorov-Smirnov (K-S) Test, to learn the compositional spaces for G-ZSL. We validate our method extensively on multiple G-ZSL benchmarks, on which it achieves state-of-the-art performances.

==> figure/draw_wsvm.m <==
awaeachview=[ 93.6861244,79.57,37.0737,69.79,80.26678132,58.95157517,57.78162491,60,49.89;...
    59.54782609,69.5307,32.87,59.52,58.68902027,27.64860946,29.80196871,54.5,36.70;...
    94.29175476,69.06,36.8,85.08,78.62095742,57.0865279,66.57449192,49,41.4963;...
    38.15537489,48,37.1, 24.64,22.89211031,26.36411768,36.37709238,47.6,29.16];

bar(awaeachview);
axis([0.1,5,0,100]);
%set(gca,'xtick',[1:3]);
%w{1}='\Gamma(Market-1501)'; w{2}='\CUHK03';  w{3}='\CHUK01'; w{4}='\VIPeR'; w{5}='\DukeMTMC-reID'; w{5}='\GRID'; 
w{1}='AWA'; w{2}='CUB'; w{3}='APY';w{4}='SUN';
legend('Ours (WSVM)','Ours (LOF)', 'Bootstrap Only','Fixed Threshold & K-S Test','WSVM','One-class SVM','Binary SVM', 'LOF (Bootstrap)','OSDN');
%legend('W->V','W->W','W->A','A->V','A->W','A->A');
%legend('Query by word prototype','Query by attribute prototype')
set(gca,'xticklabel',w);
%h=my_xticklabels(gca,[1:3],w);

xlabel('Dataset')
ylabel('F1-Score (%)');
%title('AwA ZSL Comparison on Spaces')
%nice_plot;

